Spatial Reasoning and Planning for Deep Embodied Agents

Humans can perform complex tasks with long-term objectives by planning, reasoning, and forecasting outcomes of actions. For embodied agents to achieve similar capabilities, they must gain knowledge of the environment transferable to novel scenarios with a limited budget of additional trial and error. Learning-based approaches, such as deep RL, can discover and take advantage of inherent regularities and characteristics of the application domain from data, and continuously improve their performances, however at a cost of large amounts of training data. This thesis explores the development of data-driven techniques for spatial reasoning and planning tasks, focusing on enhancing learning efficiency, interpretability, and transferability across novel scenarios. Four key contributions are made. 1) CALVIN, a differential planner that learns interpretable models of the world for long-term planning. It successfully navigated partially observable 3D environments, such as mazes and indoor rooms, by learning the rewards and state transitions from expert demonstrations. 2) SOAP, an RL algorithm that discovers options unsupervised for long-horizon tasks. Options segment a task into subtasks and enable consistent execution of the subtask. SOAP showed robust performances on history-conditional corridor tasks as well as classical benchmarks such as Atari. 3) LangProp, a code optimisation framework using LLMs to solve embodied agent problems that require reasoning by treating code as learnable policies. The framework successfully generated interpretable code with comparable or superior performance to human-written experts in the CARLA autonomous driving benchmark. 4) Voggite, an embodied agent with a vision-to-action transformer backend that solves complex tasks in Minecraft. It achieved third place in the MineRL BASALT Competition by identifying action triggers to segment tasks into multiple stages.

==> code/langprop/cartpole_setup.py <==
I am developing code to solve CartPole. Please write a function which takes the position and velocity of the cart, and the angle and angular velocity of the pole, and return the action that the policy should take.

Here is the definition of the function.

```
Given the position and velocity of the cart, and the angle and angular velocity of the pole, return the action that the policy should take to balance the pole on the cart.

Args:
    - cart_position: float          # range of -4.8 to 4.8 [m]
    - cart_velocity: float          # range of -inf to +inf [m/s]
    - pole_angle: float             # range of -0.418 to 0.418 [radian]
    - pole_angular_velocity: float  # range of -inf to +inf [radian/s]

Returns:
    - action: int    # 0 if the cart should be pushed to the left (negative direction), 1 if it should be pushed to the right (positive direction)
```


This is a template of the code.

```python
def {{ function_name }}(cart_position, cart_velocity, pole_angle, pole_angular_velocity) -> int:
    # Write code here
    return action
```

Please do the following:
Step 1. Describe step by step what the code should do in order to achieve its task.
Step 2. Provide a python code solution that implements your strategy, including all necessary import statements.



==> code/langprop/cartpole_trained.py <==
import numpy as np

def solve_cartpole(cart_position: float, cart_velocity: float, pole_angle: float, pole_angular_velocity: float) -> int:

    # Define the constants for the PD controller
    kp_pole = 0.5
    kd_pole = 0.1
    
    kp_cart = 0.2
    kd_cart = 0.05
    
    # Compute error signals and their derivatives
    pole_error = pole_angle
    pole_error_derivative = pole_angular_velocity
    
    cart_error = cart_position
    cart_error_derivative = cart_velocity
    
    # Compute the control signals for the pole and cart using PD controllers
    pole_control_signal = kp_pole * pole_error + kd_pole * pole_error_derivative
    cart_control_signal = kp_cart * cart_error + kd_cart * cart_error_derivative
    
    # Combine the control signals to get the final action
    if pole_control_signal < -cart_control_signal:
        action = 0
    elif pole_control_signal > cart_control_signal:
        action = 1
    else:
        action = 1
        
    return action


==> code/langprop/cartpole_update.py <==
I am developing code to solve CartPole. Please write a function which takes the position and velocity of the cart, and the angle and angular velocity of the pole, and return the action that the policy should take.

Here is the definition of the function.

```
Given the position and velocity of the cart, and the angle and angular velocity of the pole, return the action that the policy should take to balance the pole on the cart.

Args:
    - cart_position: float          # range of -4.8 to 4.8 [m]
    - cart_velocity: float          # range of -inf to +inf [m/s]
    - pole_angle: float             # range of -0.418 to 0.418 [radian]
    - pole_angular_velocity: float  # range of -inf to +inf [radian/s]

Returns:
    - action: int    # 0 if the cart should be pushed to the left (negative direction), 1 if it should be pushed to the right (positive direction)
```


Here is an example code that I have written. However, it is not working as expected.

```python
{{ code }}
```

I executed the code, but the performance was not very high. I got a score of {{ int(avg_score) }} where a good score is 500.

$begin
if printed:
    print("There was a print message saying: {{ printed }}")
if exception:
    print("""The code failed to run because there was an exception. The exception message was as follows: {{ exception }}""")
    print("Resolving this exception is the top priority.")
else:
    if {{ same_outputs }}:
        print("It also seems that the code produces the same output of ```{{ outputs }}``` for all inputs, which is not the behaviour we want.")
$end

$begin
if feedback:
    print("""{{ feedback }}""")
$end

Please do the following:

$begin
if exception:
    print("Step 1. Look at the error message carefully and identify the reason why the code failed, and how it can be corrected.")
else:
    print("Step 1. Given the example input and output, identify the reason why the code made a wrong prediction, and how it can be corrected to achieve a good score.")
$end

Step 2. Describe step by step what the code should do in order to achieve its task.
Step 3. Please rewrite the python function `{{ function_name }}` to achieve a higher score, including all necessary import statements.



==> code/langprop/cartpole_zero_shot.py <==
import numpy as np

def solve_cartpole(cart_position, cart_velocity, pole_angle, pole_angular_velocity) -> int:

    # Set the threshold for the pole angle
    threshold_angle = 0.1

    # Check the angle of the pole
    if np.abs(pole_angle) < threshold_angle:
        # If the angle is small enough, take no action
        action = 0
    else:
        # If the angle is too large, push the cart in the direction of the pole
        if pole_angle > 0:
            # Push the cart to the right
            action = 1
        else:
            # Push the cart to the left
            action = 0

    return action


==> code/langprop/causal_confusion.py <==
# General rule: if the ego vehicle is stopped or moving very slowly, set the speed level to "STOP"
if np.abs(scene_info["ego_forward_speed"]) < DELTA_V_THRESHOLD:
    speed_level = "STOP"

==> code/langprop/driving_code.py <==
import numpy as np
from typing import List, Tuple, Union, Dict

def predict_speed_and_steering(scene_info: Dict, stopping_time_margin=2.0, 
                               reaction_time=1.0, stopping_speed=0.1, slow_speed=2.5, safety_margin=2.0) -> Tuple[str, float]:
    """
    Given the state of the scene, find the required speed level and turn angle of the ego vehicle.
    
    Args:
        scene_info (dict): Contains information about the scene.
        stopping_time_margin (float): Time margin to determine when to stop in seconds [default: 2.0]
        reaction_time (float): Time taken to react to external events in seconds [default: 1.0]
        stopping_speed (float): Minimum speed below which the vehicle should stop in m/s [default: 0.1]
        slow_speed (float): Speed at which the vehicle should slow down in m/s [default: 2.5]
        safety_margin (float): Safety margin in meters between the vehicle and other objects [default: 2.0]

    Returns:
        (str, float): A tuple containing the required speed level and turn angle of the ego vehicle.
                      The speed level can be "MOVE", "SLOW", or "STOP". The turn angle should be a float between -180 to 180 degrees.
    """
    # Step 1: Given the input dictionary, extract all the relevant parameters.
    ego_location = np.array(scene_info['ego_location_world_coord'])
    ego_target_location = np.array(scene_info['ego_target_location_world_coord'])
    ego_orientation = np.array(scene_info['ego_orientation_unit_vector'])
    ego_forward_speed = scene_info['ego_forward_speed']
    ego_length = scene_info['ego_length'] + safety_margin
    ego_width = scene_info['ego_width'] + safety_margin
    vehicles = scene_info['vehicles']
    pedestrians = scene_info['pedestrians']
    distance_to_stop_sign = scene_info['distance_to_stop_sign']
    distance_to_red_light = scene_info['distance_to_red_light']
    
    # Step 2: Convert all coordinates for vehicles and pedestrians to relative coordinates in terms of the ego vehicle orientation.
    vehicles_rel = {}
    for k, v in vehicles.items():
        location = np.array(v['location_world_coord']) - ego_location
        orientation = np.array(v['orientation_unit_vector'])
        speed = v['forward_speed']
        length = v['forward_length'] + v['sideways_width'] + safety_margin
        width = v['sideways_width'] + safety_margin
        location_rel = np.dot(location, ego_orientation), np.abs(np.dot([-ego_orientation[1], ego_orientation[0]], location))
        if location_rel[0] > 0:
            vehicles_rel[k] = {'location_rel': location_rel, 'speed': speed, 'length': length, 'width': width}
            
    pedestrians_rel = {}
    for k, v in pedestrians.items():
        location = np.array(v['location_world_coord']) - ego_location
        orientation = np.array(v['orientation_unit_vector'])
        speed = v['forward_speed']
        length = v['forward_length'] + safety_margin
        width = v['sideways_width'] + safety_margin
        location_rel = np.dot(location, ego_orientation), np.abs(np.dot([-ego_orientation[1], ego_orientation[0]], location))
        if location_rel[0] > 0:
            pedestrians_rel[k] = {'location_rel': location_rel, 'speed': speed, 'length': length, 'width': width}

    # Step 3: Compute the Euclidean distance from the ego location to the target location.
    distance_to_target = np.linalg.norm(ego_target_location - ego_location)

    # Step 4: Calculate the threshold stopping distance and threshold slow distance based on the current speed.
    if ego_forward_speed < stopping_speed:
        stopping_distance = safety_margin
        slow_distance = ego_length / 2 
    else:
        stopping_distance = ((ego_forward_speed - stopping_speed) ** 2) / (2 * 0.7)  + safety_margin + ego_length / 2
        slow_distance = ((ego_forward_speed - slow_speed) ** 2) / (2 * 0.7) + safety_margin + ego_length / 2
    
    # Step 5: Check if there is a stop sign and the distance is smaller than the stopping distance. If yes, initiate a stop action if the speed is greater than the stopping speed.
    if distance_to_stop_sign is not None and distance_to_stop_sign < stopping_distance:
        if ego_forward_speed <= stopping_speed:
            speed_level = "MOVE"
        else:
            stopping_speed_current = max(distance_to_stop_sign / 2, stopping_speed)
            if ego_forward_speed > stopping_speed_current:
                ego_forward_speed = stopping_speed_current
                speed_level = "STOP"
            else:
                speed_level = "MOVE"

    # Step 6: Check if there is a red light and the distance is smaller than the stopping distance. If yes, initiate a stop action.
    elif distance_to_red_light is not None and distance_to_red_light < stopping_distance:
        speed_level = "STOP"

    # Step 7: Check for vehicles and pedestrians that may cause collision course, and decide whether to STOP, SLOW or MOVE the ego vehicle. 
    else:
        collision_vehicle = False
        collision_pedestrian = False
        min_longitudinal_distance = stopping_distance
        min_lateral_distance = float('inf')
        for k, v in vehicles_rel.items():
            location_rel = v['location_rel']
            speed = v['speed']
            length = v['length']
            width = v['width']
            longitudinal_distance = location_rel[0] - v['length'] / 2 - ego_length / 2

            # check if there is a collision course with the ego vehicle
            if np.abs(location_rel[1]) <= width / 2 + ego_width / 2 and longitudinal_distance <= stopping_distance:
                collision_vehicle = True
                if longitudinal_distance <= 0:
                    speed_level = "STOP"
                    break
            # check if the vehicle is within safety margin
            if longitudinal_distance < stopping_distance and np.abs(location_rel[1]) <= width / 2 + ego_width / 2:
                if np.abs(speed - ego_forward_speed) < 0.5 and speed <= ego_forward_speed:
                    continue
                min_longitudinal_distance = min(longitudinal_distance - v['length'] / 2 - ego_length / 2, min_longitudinal_distance)
                min_lateral_distance = np.minimum(width / 2 + ego_width / 2 - np.abs(location_rel[1]), min_lateral_distance)

        for k, v in pedestrians_rel.items():
            location_rel = v['location_rel']
            speed = v['speed']
            length = v['length']
            width = v['width']
            longitudinal_distance = location_rel[0] - length / 2 - ego_length / 2

            # check if there is a collision course with the ego vehicle
            if np.abs(location_rel[1]) <= width / 2 + ego_width / 2 and longitudinal_distance <= stopping_distance:
                collision_pedestrian = True
                if longitudinal_distance <= 0:
                    speed_level = "STOP"
                    break
            # check if the pedestrian is within safety margin
            if longitudinal_distance < stopping_distance and np.abs(location_rel[1]) <= width / 2 + ego_width / 2:
                if np.abs(speed - ego_forward_speed) < 0.5 and speed <= ego_forward_speed:
                    continue
                min_longitudinal_distance = min(longitudinal_distance - length / 2 - ego_length / 2, min_longitudinal_distance)
                min_lateral_distance = np.minimum(width / 2 + ego_width / 2 - np.abs(location_rel[1]), min_lateral_distance)

        # Step 8: Initiate a stop action if the ego vehicle is about to collide with a nearby vehicle or pedestrian.
        if collision_vehicle or collision_pedestrian or min_longitudinal_distance <= safety_margin/2 or min_lateral_distance <= safety_margin/2:
            speed_level = "STOP"
            ego_forward_speed = 0
        # Step 9: Initiate a slow action if the vehicles or pedestrian within the safe stopping distance margin.  
        elif min_longitudinal_distance <= slow_distance and min_longitudinal_distance >= stopping_distance and min_lateral_distance <= ego_width:
            speed_level = "SLOW"
            if np.abs(min_lateral_distance) > 0 and np.abs(min_lateral_distance - ego_width) > 0:
                speed_factor = (min_longitudinal_distance - stopping_distance) / (slow_distance - stopping_distance/2)
                speed_factor = min(max(0.0, speed_factor), 1.0)
                ego_forward_speed = slow_speed * speed_factor + ego_forward_speed * (1 - speed_factor)
        # Step 10: Initiate a move action if no obstacles are present
        else:
            speed_level = "MOVE"
            ego_forward_speed = min(ego_forward_speed + 0.2, 6.0)

    # Step 11: Compute the angle between the ego vehicle orientation and the vector pointing to the target in world coordinates.
    target_direction = ego_target_location - ego_location
    target_direction_ego = np.dot(target_direction, ego_orientation), np.dot([-ego_orientation[1], ego_orientation[0]], target_direction)

    # Step 12: Rotate the vector to the coordinate system of the ego vehicle and return the angle.
    target_angle = np.arctan2(target_direction_ego[1], target_direction_ego[0]) * 180.0 / np.pi if np.linalg.norm(target_direction_ego) > 0 else 0.0
    target_angle = ((target_angle + 180) % 360) - 180

    return speed_level, target_angle

==> code/langprop/factorial_setup.py <==
I am developing code to evaluate the factorial of an integer input.
Here is the definition of the function.

```
Given a non-negative integer, return the factorial of that integer.

Args:
    - number: int       # Has to be non-negative

Returns:
    - factorial: int    # Factorial of input number
```

This is a template of the code.

```python
def {{ function_name }}(number: int) -> int:
    # Write code here
    return output
```

Please do the following:
Step 1. Describe step by step what the code should do in order to achieve its task.
Step 2. Provide a python code solution that implements your strategy, including all necessary import statements.

==> code/langprop/factorial_update.py <==
I am developing code to evaluate the factorial of an integer input.
Here is the definition of the function.

```
Given a non-negative integer, return the factorial of that integer.

Args:
    - number: int       # Has to be non-negative

Returns:
    - factorial: int    # Factorial of input number
```

Here is an example code that I have written. However, it is not working as expected.

```python
{{ code }}
```

I executed the code, and got an accuracy of {{ int(avg_score * 100) }}%.

$begin
if printed:
    print("There was a print message saying: {{ printed }}")
if exception:
    print("""The code failed to run because there was an exception. The exception message was as follows: {{ exception }}""")
    print("Resolving this exception is the top priority.")
else:
    print("""
The code produced incorrect results for the following inputs. The prediction, ground truth label and score were as follows.

Inputs: {{ args[0] }}
Incorrect prediction: factorial = {{ outputs }}""")
    if {{ label }}:
        print("Ground truth label: factorial = {{ label }}")
    print("Score: {{ int(score * 100) }}%")
$end

$begin
if feedback:
    print("""{{ feedback }}""")
$end

Please do the following:

$begin
if exception:
    print("Step 1. Look at the error message carefully and identify the reason why the code failed, and how it can be corrected.")
else:
    print("Step 1. Given the example input and output, identify the reason why the code made a wrong prediction, and how it can be corrected to achieve a good driving score.")
$end

Step 2. Describe step by step what the code should do in order to achieve its task.
Step 3. Please rewrite the python function `{{ function_name }}` to achieve a higher score, including all necessary import statements.



==> code/langprop/langprop_drive_setup.py <==
```
Args:
    - scene_info: dict
        Contains the following information:
        {
            "ego_location_world_coord": np.ndarray,         # numpy array of shape (2,) which contains (x, y) of the center location of the ego vehicle in world coordinates given in [m]
            "ego_target_location_world_coord": np.ndarray,  # numpy array of shape (2,) which contains (x, y) of the target location of the ego vehicle in world coordinates given in [m]
            "ego_orientation_unit_vector": np.ndarray,      # numpy array of shape (2,) which contains (x, y) of unit vector orientation of the ego vehicle in world coordinates. The vehicle moves in the direction of the orientation.
            "ego_forward_speed": float,                     # the speed of the ego vehicle given in [m/s].
            "ego_length": float,                            # length of the ego vehicle in the orientation direction, given in [m/s].
            "ego_width": float,                             # width of the ego vehicle perpendicular to the orientation direction, given in [m].
            "distance_to_red_light": Union[float, None],    # distance to red light given in [m]. None if no traffic lights are affecting the ego vehicle
            "distance_to_stop_sign": Union[float, None],    # distance to stop sign given in [m]. None if no stop signs are affecting the ego vehicle
            "vehicles": {                       # dictionary of nearby vehicles
                <vehicle_id: int>:  {
                    "location_world_coord": np.ndarray,     # numpy array of shape (2,) which contains (x, y) of the center location of vehicle <vehicle_id> in world coordinates given in [m]
                    "orientation_unit_vector": np.ndarray,  # numpy array of shape (2,) which contains (x, y) of unit vector orientation of vehicle <vehicle_id> in world coordinates. The vehicle moves in the direction of the orientation.
                    "forward_speed": float,                 # speed of vehicle <vehicle_id> given in [m/s].
                    "forward_length": float,                # length of the vehicle <vehicle_id> along the orientation direction, given in [m].
                    "sideways_width": float,                # width of the vehicle <vehicle_id> perpendicular to the orientation direction, given in [m].
                },
            },
            "pedestrians": {                    # dictionary of nearby pedestrians
                <pedestrian_id: int>:  {
                    "location_world_coord": np.ndarray,     # numpy array of shape (2,) which contains (x, y) of the center location of pedestrian <pedestrian_id> in world coordinates given in [m]
                    "orientation_unit_vector": np.ndarray,  # numpy array of shape (2,) which contains (x, y) of unit vector orientation of pedestrian <pedestrian_id> in world coordinates. The vehicle moves in the direction of the orientation.
                    "forward_speed": float,                 # speed of pedestrian <pedestrian_id> relative to the orientation given in [m/s].
                    "forward_length": float,                # length of the pedestrian <pedestrian_id> along the orientation direction, given in [m].
                    "sideways_width": float,                # width of the pedestrian <pedestrian_id> perpendicular to the orientation direction, given in [m].
                },
            }
        }

Returns:
    - speed_level: str          # Choose from ("MOVE", "SLOW", "STOP").
    - turn_angle: float         # Predicted turn angle of the ego vehicle to reach the target waypoint in [degrees]. The range should be between -180 to 180 degrees
```

==> code/langprop/langprop_inference.py <==
model = LPModule.from_checkpoint(checkpoint)
model.setup(config=RunConfig())
prediction = model(*input_args, **input_kwargs)

==> code/langprop/langprop_model_forward.py <==
class LPModule: 
    ...
    def __call__(self, *args, **kwargs) -> Any:
        if not self.training:
            return self.forward(self.script_records[0].script, *args, **kwargs)
            
        inputs = (args, kwargs)
        script = self.run_config.active_tracker.record.script
        with CapturePrint() as p:
            try:
                output = self.forward(script, *args, **kwargs)
                self.run_config.active_tracker.forward(inputs, output, "\n".join(p))
            except KeyboardInterrupt as e:
                raise e
            except Exception as e:
                trace = "\n".join(traceback.format_exc().split('\n')[-3:])
                detail = f"""{type(e).__name__}: {trace}"""
                self.run_config.active_tracker.store_exception(inputs, e, detail, "\n".join(p))
                raise e
        return output

    def forward(self, script, *args, **kwargs):
        exec(script, locals(), locals())
        output = locals()[self.name](*deepcopy(args), **deepcopy(kwargs))
        return output

==> code/langprop/langprop_train.py <==
train_loader = DataLoader(train_data, batch_size, shuffle=True, collate_fn=lambda x: x)
val_loader = DataLoader(val_data, batch_size, shuffle=True, collate_fn=lambda x: x)
model = LPModule.from_template(name, root)
trainer = LPTrainer(model, RunConfig(run_name))
trainer.fit(train_loader, val_loader, epochs=epochs)

==> code/langprop/langprop_trainer.py <==
class LPTrainer:
    ...
    def step(self, tracker: RecordTracker, func_args, func_kwargs, label, feedback=""):
        with self.run_config.activate(tracker):
            score, exception_detail = self.forward(func_args, func_kwargs, label)
            tracker.backward(score, label, feedback + exception_detail)

    def forward(self, func_args, func_kwargs, label):
        try:
            with set_timeout(self.run_config.forward_timeout):
                output = self.module(*func_args, **func_kwargs)
            self.test_output(output, func_args, func_kwargs, label)
            score = self.score(output, label)
            exception_detail = ""
        except KeyboardInterrupt as e:
            raise e
        except Exception as e:
            score = self.run_config.exception_score
            trace = "\n".join(traceback.format_exc().split('\n')[-3:])
            exception_detail = f"""\nThere was an exception of the following:\n{type(e).__name__}: {trace}"""
        return score, exception_detail

==> code/langprop/prompt_template.py <==
{{" and ".join(p for p in people)}} {{"are" if len(people) > 1 else "is"}} work here.
$begin
for i, p in enumerate(people):
    print(f"{p} is employee No. {i + 1}.")
$end

==> code/langprop/sample.py <==
def test_run(run_name: str = "factorial", batch_size: int = 128, epochs=1):
    train_dataset = FactorialDataset()
    train_loader = DataLoader(train_dataset, batch_size=batch_size, collate_fn=lambda x: x)
    model = LPModule.from_template(name="get_factorial", root=Path(__file__).parent)
    trainer = Trainer(model, TrainConfig(run_name=run_name))
    trainer.fit(train_loader, epochs=epochs)

==> code/langprop/sudoku_correct.py <==
import numpy as np

def find_empty(sudoku):
    for i in range(len(sudoku)):
        for j in range(len(sudoku[0])):
            if sudoku[i][j] == 0:
                return (i, j)  # row, col
    return None

def is_valid(sudoku, num, pos):
    # Check row
    for i in range(len(sudoku[0])):
        if sudoku[pos[0]][i] == num and pos[1] != i:
            return False

    # Check column
    for i in range(len(sudoku)):
        if sudoku[i][pos[1]] == num and pos[0] != i:
            return False

    # Check 3x3 box
    box_x = pos[1] // 3
    box_y = pos[0] // 3

    for i in range(box_y*3, box_y*3 + 3):
        for j in range(box_x * 3, box_x*3 + 3):
            if sudoku[i][j] == num and (i,j) != pos:
                return False

    return True


def solve_sudoku(sudoku: np.ndarray, width: int, height: int) -> np.ndarray:
    find = find_empty(sudoku)
    if not find:
        return sudoku
    else:
        row, col = find

    for i in range(1, width*height + 1):
        if is_valid(sudoku, i, (row, col)):
            sudoku[row][col] = i

            if solve_sudoku(sudoku, width, height) is not None:
                return sudoku

            sudoku[row][col] = 0

    return None


==> code/langprop/sudoku_incorrect.py <==
import numpy as np

def find_empty(sudoku):
    for i in range(len(sudoku)):
        for j in range(len(sudoku[0])):
            if sudoku[i][j] == 0:
                return (i, j)  # row, col
    return None

def is_valid(sudoku, num, pos):
    # Check row
    for i in range(len(sudoku[0])):
        if sudoku[pos[0]][i] == num and pos[1] != i:
            return False

    # Check column
    for i in range(len(sudoku)):
        if sudoku[i][pos[1]] == num and pos[0] != i:
            return False

    # Check 3x3 box
    box_x = pos[1] // 3
    box_y = pos[0] // 3

    for i in range(box_y*3, box_y*3 + 3):
        for j in range(box_x * 3, box_x*3 + 3):
            if sudoku[i][j] == num and (i,j) != pos:
                return False

    return True


def solve_sudoku(sudoku: np.ndarray, width: int, height: int) -> np.ndarray:
    find = find_empty(sudoku)
    if not find:
        return sudoku
    else:
        row, col = find

    for i in range(1, width*height + 1):
        if is_valid(sudoku, i, (row, col)):
            sudoku[row][col] = i

            if solve_sudoku(sudoku, width, height) is not None:
                return sudoku

            sudoku[row][col] = 0

    return None


==> code/langprop/sudoku_setup.py <==
I am developing code to solve a sudoku puzzle. Please write a function which takes a numpy array of an unsolved sudoku puzzle and return a complete solution.

Here is the definition of the function.

```
Given a numpy array of non-negative integers as a starting condition of a sudoku puzzle, the function returns a complete solution, also as a numpy array.
The inputs to the function are the incomplete sudoku numpy array, the width of the sudoku, and the height of the sudoku. Note that the overall numpy array has a shape of (height x width, width x height). 
For example, if we are solving a conventional 3x3 sudoku, the width is 3, the height is 3, and the numpy array is 9x9. The constraint of a sudoku puzzle is that, every row, every column, and every block of dimensions (height, width) should contain unique values of 1 to height x width, one each. The unfinished sudoku puzzle is given as a numpy array of integers where some of the values are filled, and other values which are unsolved are 0. The function returns a complete sudoku puzzle as an numpy array of integers.

Args:
    - sudoku: np.ndarray      # shape of (height x width, width x height)
    - width: int
    - height: int

Returns:
    - solution: np.ndarray    # shape of (height x width, width x height)
```


This is a template of the code.

```python
def {{ function_name }}(sudoku: np.ndarray, width: int, height: int) -> np.ndarray:
    # Write code here
    return solution
```

Please do the following:
Step 1. Describe step by step what the code should do in order to achieve its task.
Step 2. Provide a python code solution that implements your strategy, including all necessary import statements.



==> code/langprop/sudoku_update.py <==
I am developing code to solve a sudoku puzzle. Please write a function which takes a numpy array of an unsolved sudoku puzzle and return a complete solution.

Here is the definition of the function.

```
Given a numpy array of non-negative integers as a starting condition of a sudoku puzzle, the function returns a complete solution, also as a numpy array.
The inputs to the function are the incomplete sudoku numpy array, the width of the sudoku, and the height of the sudoku.
Note that the overall numpy array has a shape of (height x width, width x height).
For example, if we are solving a conventional 3x3 sudoku, the width is 3, the height is 3, and the numpy array is 9x9.
The constraint of a sudoku puzzle is that, every row, every column, and every block of dimensions (height, width) should contain unique values of 1 to height x width, one each.
The unfinished sudoku puzzle is given as a numpy array of integers where some of the values are filled, and other values which are unsolved are 0.
The function returns a complete sudoku puzzle as an numpy array of integers.

Args:
    - sudoku: np.ndarray      # shape of (height x width, width x height)
    - width: int
    - height: int

Returns:
    - solution: np.ndarray    # shape of (height x width, width x height)
```


Here is an example code that I have written. However, it is not working as expected.

```python
{{ code }}
```

I executed the code, and got an accuracy of {{ int(avg_score * 100) }}%.

$begin
if printed:
    print("There was a print message saying: {{ printed }}")
if exception:
    print("""The code failed to run because there was an exception. The exception message was as follows: {{ exception }}""")
    print("Resolving this exception is the top priority.")
else:
    if {{ same_outputs }}:
        print("""It also seems that the code produces the same output of ```{{ outputs }}``` for all inputs, which is not the behaviour we want.""")

    print("""

The code produced incorrect results for the following inputs. The prediction, ground truth label and score were as follows.

Inputs: sudoku = {{ args[0] }}, width = {{ args[1] }}, height = {{ args[2] }}
Incorrect prediction: solution = {{ outputs }}""")
    if {{ label is not None }}:
        print("""Ground truth label: solution = {{ label[0] }}""")
    print("Score: {{ int(score * 100) }}%")
$end

$begin
if feedback:
    print("""{{ feedback }}""")
$end

Please do the following:

$begin
if exception:
    print("Step 1. Look at the error message carefully and identify the reason why the code failed, and how it can be corrected.")
else:
    print("Step 1. Given the example input and output, identify the reason why the code made a wrong prediction, and how it can be corrected to achieve a good score.")
$end

Step 2. Describe step by step what the code should do in order to achieve its task.
Step 3. Please rewrite the python function `{{ function_name }}` to achieve a higher score, including all necessary import statements.



==> compile_document.sh <==
#!/bin/bash
#
# File    : compile_document.sh
# Author  : Mauricio Villarroel
# Created : Apr 11, 2019
# Updated : $Id$
# ____________________________________________________________________________
#
# This file is part of thesis_template
# thesis_template: Copyright (C) 2011-2019 Mauricio Villarroel.
# 
# This program is free software; you can redistribute it and/or modify it
# under the terms of the GNU General Public License version 2 as published 
# by the Free Software Foundation; either version 2 of the License.
#
# This program is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU General
# Public License for more details.
#____________________________________________________________________________
#
# DESCRIPTION :
#
#  Compile a given latex documet
#
#____________________________________________________________________________
#
# USAGE :
#


show_help() {

cat << EOF

    Compile a LaTeX document

Usage:

     compile_document.sh  file_name

Where:

  file_name  : The main LaTeX cile to compile

Example:

 
        compile_document.sh  sample_4yp_report.tex

    The above command will compile the sample 4YP report.

EOF

}


#
# Check command line arguments
#


if [ "$#" -ne 1 ]; then
    echo "Illegal number of parameters"
    show_help
    exit -1
fi

file_name=$1

# Check if the document exists

if [ -e "$file_name" ]; then

    file_name=$(basename $1)
    
else

    echo "ERROR: The LaTeX document does not exists: $file_name"
    exit -1
    
fi


# Extract the file name without the extension
document_name=$(echo "$file_name" | cut -f 1 -d '.')


#
# Compile document
#


lualatex  --interaction=nonstopmode $document_name
bibtex $document_name
makeglossaries $document_name
lualatex  --interaction=nonstopmode $document_name
lualatex  --interaction=nonstopmode $document_name
lualatex  --interaction=nonstopmode $document_name





==> remove_latex_aux_files.sh <==
#!/bin/bash
#
# File    : remove_latex_aux_files.sh
# Author  : Mauricio Villarroel
# Created : May 15, 2014
# Updated : $Id$
# ____________________________________________________________________________
#
# This file is part of thesis_template
# thesis_template: Copyright (C) 2011-2019 Mauricio Villarroel.
# 
# This program is free software; you can redistribute it and/or modify it
# under the terms of the GNU General Public License version 2 as published 
# by the Free Software Foundation; either version 2 of the License.
#
# This program is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU General
# Public License for more details.
#____________________________________________________________________________
#
# DESCRIPTION :
#
#  Remove all the temp,aux files (except the output pdf file) from the 
# current directory
#
#____________________________________________________________________________

rm -f *.aux *.acn *.acr *.alg \
      *.backup *.bbl *.bcf *-blx.bib *.blg \
      *.dvi *.fdb_latexmk *.fls \
      *.glg *.glg-abr *.glo *.glo-abr *.gls *.gls-abr *.glsdefs *.gz \
      *.idx *.ilg *.ind *.ist \
      *.lof *.log *.lot \
      *.maf *.mlf* **.mlt* *.mp *.mtc* *.nav \
      *.out *.snm *.synctex.gz *.tmp *.toc *.tui *.xml;

